Software Verification with PDR: Implementation and Empirical Evaluation of the State of the Art

Property-directed reachability (PDR) is a SAT/SMT-based reachability algorithm that incrementally constructs inductive invariants. After it was successfully applied to hardware model checking, several adaptations to software model checking have been proposed. We contribute a replicable and thorough comparative evaluation of the state of the art: We (1) implemented a standalone PDR algorithm and, as improvement, a PDR-based auxiliary-invariant generator for k-induction, and (2) performed an experimental study on the largest publicly available benchmark set of C verification tasks, in which we explore the effectiveness and efficiency of software verification with PDR. The main contribution of our work is to establish a reproducible baseline for ongoing research in the area by providing a well-engineered reference implementation and an experimental evaluation of the existing techniques.

==> hand-crafted-examples/bin-suffix-5.c <==
extern void __VERIFIER_error() __attribute__ ((__noreturn__));
extern int __VERIFIER_nondet_int();
void __VERIFIER_assert(int cond) {
  if (!(cond)) {
    ERROR: __VERIFIER_error();
  }
  return;
}
int main(void) {
  unsigned int x = 5;
  while (__VERIFIER_nondet_int()) {
    x += 8;
  }
  __VERIFIER_assert((x & 5) == 5);
  return 0;
}


==> hand-crafted-examples/const.c <==
extern void __VERIFIER_error() __attribute__ ((__noreturn__));
extern unsigned int __VERIFIER_nondet_uint(void);
void __VERIFIER_assert(int cond) {
  if (!(cond)) {
    ERROR: __VERIFIER_error();
  }
  return;
}
int main(void) {
  unsigned int s = 0;
  while (__VERIFIER_nondet_uint()) {
    if (s != 0) {
      ++s;
    }
    if (__VERIFIER_nondet_uint()) {
      __VERIFIER_assert(s == 0);
    }
  }
  return 0;
}


==> hand-crafted-examples/eq1.c <==
extern void __VERIFIER_error() __attribute__ ((__noreturn__));
extern unsigned int __VERIFIER_nondet_uint(void);
void __VERIFIER_assert(int cond) {
  if (!(cond)) {
    ERROR: __VERIFIER_error();
  }
  return;
}
int main(void) {
  unsigned int w = __VERIFIER_nondet_uint();
  unsigned int x = w;
  unsigned int y = __VERIFIER_nondet_uint();
  unsigned int z = y;
  while (__VERIFIER_nondet_uint()) {
    if (__VERIFIER_nondet_uint()) {
      ++w; ++x;
    } else {
      --y; --z;
    }
  }
  __VERIFIER_assert(w == x && y == z);
  return 0;
}


==> hand-crafted-examples/even.c <==
extern void __VERIFIER_error() __attribute__ ((__noreturn__));
extern int __VERIFIER_nondet_int();
void __VERIFIER_assert(int cond) {
  if (!(cond)) {
    ERROR: __VERIFIER_error();
  }
  return;
}
int main(void) {
  unsigned int x = 0;
  while (__VERIFIER_nondet_int()) {
    x += 2;
  }
  __VERIFIER_assert(!(x % 2));
  return 0;
}


==> hand-crafted-examples/mod4.c <==
extern void __VERIFIER_error() __attribute__ ((__noreturn__));
extern int __VERIFIER_nondet_int();
void __VERIFIER_assert(int cond) {
  if (!(cond)) {
    ERROR: __VERIFIER_error();
  }
  return;
}
int main(void) {
  unsigned int x = 0;
  while (__VERIFIER_nondet_int()) {
    x += 4;
  }
  __VERIFIER_assert(!(x % 4));
  return 0;
}


==> hand-crafted-examples/odd.c <==
extern void __VERIFIER_error() __attribute__ ((__noreturn__));
extern int __VERIFIER_nondet_int();
void __VERIFIER_assert(int cond) {
  if (!(cond)) {
    ERROR: __VERIFIER_error();
  }
  return;
}
int main(void) {
  unsigned int x = 1;
  while (__VERIFIER_nondet_int()) {
    x += 2;
  }
  __VERIFIER_assert(x % 2);
  return 0;
}

